Doublon bottleneck in the ultrafast relaxation dynamics of hot electrons in 1T-TaS_2

Employing time-resolved photoelectron spectroscopy we analyze the relaxation dynamics of hot electrons in the charge density wave / Mott material 1T-TaS_2. At 1.2 eV above the Fermi level we observe a hot electron lifetime of 12 +- 5 fs in the metallic state and of 60 +- 10 fs in the broken symmetry ground state - a direct consequence of the reduced phase space for electron-electron scattering determined by the Mott gap. Boltzmann equation calculations which account for the interaction of hot electrons in a Bloch band with a doublon-holon excitation in the Mott state provide insight into the unoccupied electronic structure in the correlated state.

==> anc/suppl_Avigo_etal.tex <==

%\documentclass[a4paper,10pt]{article}
%\usepackage[utf8]{inputenc}
%\usepackage{amsmath}
%\usepackage{graphics}
%opening
%\title{}
%\author{}
%\parindent=0pt

%\begin{document}

%\documentclass[aps,twocolumn,amssymb,amsfonts,amsmath,showpacs,final,prl,superscriptaddress]{revtex4-1}
\documentclass[aps,twocolumn,amssymb,amsfonts,amsmath,showpacs,final,prl]{revtex4-1}

\usepackage{float}
\usepackage[dvips,final]{graphicx}
\usepackage{color}
\usepackage{amsmath}
%\usepackage[doublespacing]{setspace}

\bibliographystyle{apsrev}

\newcommand{\RM}[1]{\MakeUppercase{\romannumeral #1{.}}}
% commands
\newcommand{\tvec}{\vec}
\newcommand{\action}{\mathscr{S}}
\newcommand{\pathdiff}[1]{\!\mathscr{D}#1\,}
\newcommand{\diff}[1]{\!\mathrm{d}#1\,}
\newcommand{\dottau}{\accentset{\boldsymbol\circ}}
\newcommand{\dott}{\accentset{\mbox{\large .}}}
\newcommand{\ddott}{\accentset{\mbox{\large ..}}}
\newcommand{\dd}[2][]{\frac{\mathrm{d} #1}{\mathrm{d} #2}}
\newcommand{\pdd}[2][]{\frac{\partial #1}{\partial #2}}
\newcommand{\Tr}{\operatorname{Tr}}
\newcommand{\tr}{\operatorname{tr}}
\newcommand{\atanh}{\operatorname{atanh}}
\newcommand{\sech}{\operatorname{sech}}
\newcommand{\keld}{\tilde{\gamma}}
\renewcommand{\Re}{\operatorname{Re}}
\renewcommand{\Im}{\operatorname{Im}}
\newcommand\numberthis{\addtocounter{equation}{1}\tag{\theequation}}

\newcommand{\ket}[1]{\left|#1\right>}
\newcommand{\bra}[1]{\left<#1\right|}
\newcommand{\braket}[2]{\left<#1|#2\right>}
\newcommand{\nn}{\nonumber\\}
\newcommand{\ul}{\underline}
\newcommand{\f}[1]{\mbox{\boldmath$#1$}}
\newcommand{\fk}[1]{\mbox{\boldmath$\scriptstyle#1$}}
\newcommand{\vau}{\mbox{\boldmath$v$}}
\newcommand{\na}{\mbox{\boldmath$\nabla$}}
\newcommand{\bea}{\begin{eqnarray}}
\newcommand{\ea}{\end{eqnarray}}
\newcommand{\eea}{\end{eqnarray}}
\newcommand{\ord}{\,{\cal O}}
\newcommand{\li}{\,\widehat{\cal L}}
%\newcommand{\tr}{\,{\rm Tr}}
\newcommand{\vc}[1]{\mathbf{#1}}
\newcommand{\sumint}[1]

\begin{document}

\title{Supplemental material to: \\
Doublon bottleneck in the ultrafast relaxation dynamics of hot electrons in 1\emph{T}-TaS$_{2}$}

\author{I. Avigo}
\affiliation{Faculty of Physics, University of Duisburg-Essen, Lotharstr.~1, 47057 Duisburg, Germany}

\author{F. Queisser}
\affiliation{Faculty of Physics, University of Duisburg-Essen, Lotharstr.~1, 47057 Duisburg, Germany}
\affiliation{Helmholtz-Center Dresden-Rossendorf, Bautzner Landstr.~400, 01328 Dresden, Germany}
\affiliation{Institut f\"ur Theoretische Physik, Technische Universit\"at Dresden, 01062 Dresden, Germany.}

\author{P. Zhou}
\affiliation{Faculty of Physics, University of Duisburg-Essen, Lotharstr.~1, 47057 Duisburg, Germany}

\author{M. Ligges}
%\altaffiliation{Current address: Fraunhofer IMS, 47057 Duisburg, Germany}
\affiliation{Faculty of Physics, University of Duisburg-Essen, Lotharstr.~1, 47057 Duisburg, Germany}

\author{K. Rossnagel}
\affiliation{Institut f\"{u}r Experimentelle und Angewandte Physik, Christian-Albrechts-Universit\"{a}t zu Kiel, 24098 Kiel, Germany}
\affiliation{Ruprecht-Haensel-Labor, Christian-Albrechts-Universit\"{a}t zu Kiel und Deutsches Elektronen-Synchrotron DESY, 24098 Kiel and 22607 Hamburg, Germany}
\affiliation{Deutsches Elektronen-Synchrotron DESY, 22607 Hamburg, Germany}

\author{R. Sch\"{u}tzhold}
%\email[]{r.schuetzhold@hzdr.de}
\affiliation{Faculty of Physics, University of Duisburg-Essen, Lotharstr.~1, 47057 Duisburg, Germany}
\affiliation{Helmholtz-Center Dresden-Rossendorf, Bautzner Landstr.~400, 01328 Dresden, Germany}
\affiliation{Institut f\"ur Theoretische Physik, Technische Universit\"at Dresden, 01062 Dresden, Germany.}

\author{U. Bovensiepen}
%\email[]{uwe.bovensiepen@uni-due.de}
\affiliation{Faculty of Physics, University of Duisburg-Essen, Lotharstr.~1, 47057 Duisburg, Germany}

\date{\today}

\maketitle

\begin{widetext}

As explained in the main text, the relaxation time $\tau_\mathbf{k}$ is calculated
from the Boltzmann equation~(4) as
%
\begin{align*}
\partial_t f_{\mathbf{k},s}
=
-\frac{\sqrt{3}}{8\pi^2}
\int\limits_{-\infty}^{+\infty} dq_x
\int\limits_{-\infty}^{+\infty} dq_y
\;
\frac{\sqrt{3}}{16\pi^2}
%\frac{\sqrt{3}}{8\pi}
\int\limits_{-2\pi}^{+2\pi}dp_x
\int\limits_{-2\pi/\sqrt{3}}^{+2\pi/\sqrt{3}}dp_y
\;
\sum_{s'}|V_\mathbf{q}^{s,s'}|^2
M_{\mathbf{p},\mathbf{q}}
\;
\delta(\mathcal{E}_\mathbf{k}-\mathcal{E}_\mathbf{k-q}-
E^+_\mathbf{p+q}+E^-_\mathbf{p})f_{\mathbf{k},s}
%\\
%
=-\frac{1}{\tau_\mathbf{k}}f_{\mathbf{k},s}
\,.
\end{align*}
%
\end{widetext}
%
Here we have used dimensionless momenta $\mathbf{p}$ and $\mathbf{q}$
by factoring out the lattice spacing $\ell$.
%
Thus, we get the dimensionless normalization factor
$\sqrt{3}/(8\pi^2)$ from the area of the Brillouin zone.
%
The $\mathbf{q}$ integral runs over all momenta in order to
take into account all Bloch bands which arise by folding back
the free electron dispersion relation
%
\begin{align*}
\mathcal{E}_\mathbf{k}=\frac{\hbar^2}{\ell^2}\,\frac{k_x^2+k_y^2}{2m_*}
\end{align*}
%
with $\mathcal{E}_0=0$ into the Brillouin zone.
%
Note that the particle-hole (doublon-holon) energies
$E^+_\mathbf{p+q}$ and $E^-_\mathbf{p}$ are automatically
periodic, cf.~Eq.~(5).

For the $\mathbf{p}$ integral, we have used the standard trick to
integrate over a rectangular area which effectively covers two
(hexagonal) Brillouin zones, thus we get the normalization factor
$\sqrt{3}/(16\pi^2)$.

The (non-negative) matrix elements read
%
\begin{align*}
M_{\mathbf{p},\mathbf{q}}
=
%\frac12
\pi
\left(1-\frac{U^2+J_\mathbf{p}J_\mathbf{p+q}}{\sqrt{U^2+J_\mathbf{p}^2}\sqrt{U^2+J_\mathbf{p+q}^2}}\right)
\,,
\end{align*}
%
where $J_\mathbf{p}$ is the Fourier transform of the matrix $J_{\mu\nu}$.
%
As expected, these matrix elements vanish for zero hopping $J_\mathbf{p}=0$
since it becomes impossible to create particle-hole (doublon-holon) pairs
in this case.
%
They also vanish in the (formal) limit of no interactions $U=0$.

Finally, the energy dependent relaxation rate $1/\tau_\mathcal{E}$ is
obtained by averaging over all $\mathbf k$ values with
$\mathcal{E}_\mathbf{k}=\mathcal{E}$, i.e.,
averaging over all angles
%
\begin{align*}
\frac{1}{\tau_\mathcal{E}}
=
\frac{1}{2\pi}\int\limits_0^{2\pi} \frac{d\varphi}{\tau[\mathbf{k}]}
=
\frac{1}{2\pi}\int\limits_0^{2\pi} \frac{d\varphi}{\tau[k\cos\varphi,k\sin\varphi]}
\,.
\end{align*}
%

\end{document}



\begin{figure}
%\includegraphics{fit30K460muJ}
\caption{
Experimental values for the electron decay times at T=30K and F=460$\mu$J
and a theoretical fit resulting from the two-band model. We assumed the
values $J=$0.3eV and $U=0.4$eV and $m^*=m_e$ for the Mott-Hubbard band.
The lattice constant of the David star is $l=3.36\times \sqrt{13}\AA$.
The only fit parameter is $V_\mathbf{q}^{s,s'}=0.094$eV}
\end{figure}



Apparently, the rate has some angular dependence and shows only a plateau after averaging over all angles:


\end{document}

